Constraining power of asymptotic safety for scalar fields

We explore the phenomenology of scalar fields coupled to asymptotically safe quantum gravity, in light of their potential significance for dark matter, for the inflaton as well as dynamical dark energy, and in the Higgs sector in and beyond the Standard Model. This work is a step towards delineating the boundaries of the asymptotically safe swampland by exploiting the constraining power of the asymptotic-safety paradigm. Firstly, we strengthen indications that quantum gravitational fluctuations could drive scalar potentials towards flatness, with intriguing potential implications for inflation and dark energy. Secondly, we explore how asymptotic safety could rule out large parts of the parameter space in models for scalar dark matter. Thirdly, we discover hints that at an asymptotically safe fixed point with finite top quark mass, the non-minimal Higgs-curvature coupling could be constrained. Finally, by combining the constraining power of asymptotic safety in particle physics and cosmology, we find hints that Higgs inflation lies in the asymptotically safe swampland. In summary, we strengthen previous indications for the constraining power of asymptotic safety and the resulting large extent of the asymptotically safe swampland.

==> anc/betafunctions_appendix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    184451,       5447]
NotebookOptionsPosition[    179718,       5373]
NotebookOutlinePosition[    180078,       5389]
CellTagsIndexPosition[    180035,       5386]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Flow of the potential in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "i"], TraditionalForm]],ExpressionUUID->
  "f4da74c6-65a9-4c3f-afe7-e64951f1aefb"]
}], "Subsection",
 CellChangeTimes->{{3.806741789794269*^9, 3.806741809895522*^9}, 
   3.809763490113015*^9},ExpressionUUID->"04e81404-8781-4471-8623-\
f3719d4dce69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dvdt", " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"16", " ", "\[Pi]", " ", "g", " ", "v"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]2"}], ")"}]}], "-", 
        RowBox[{"32", " ", "\[Pi]", " ", "g", 
         RowBox[{"(", 
          RowBox[{"v", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
           RowBox[{"v", " ", "\[Epsilon]2"}]}], ")"}]}]}], ")"}]}]], 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"3", " ", "g", " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"16", " ", "\[Epsilon]2"}], "-", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]2"}], ")"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"16", " ", "\[Pi]", " ", 
       SuperscriptBox["g", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
         RowBox[{"1920", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]2"}], ")"}]}], "-", 
         RowBox[{"3", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
            RowBox[{"4", " ", "\[Epsilon]2"}]}], ")"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["g", "3"], "v", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Epsilon]1", "2"]}], "-", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]2"}], ")"}]}], "-", 
         RowBox[{"v", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Epsilon]1", "2"]}], "+", 
            RowBox[{"8", " ", "\[Epsilon]2"}]}], ")"}]}]}], ")"}]}]}], 
     "\[IndentingNewLine]", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806741814161249*^9, 
  3.806741820664742*^9}},ExpressionUUID->"58c36b16-8e24-4c50-b557-\
35a1b4f914b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Beta functions", "Subsection",
 CellChangeTimes->{{3.8067418336552134`*^9, 3.806741840244199*^9}, 
   3.809763496559041*^9},ExpressionUUID->"954e56ab-b3bc-40f0-a9e2-\
99aef99c2410"],

Cell[CellGroupData[{

Cell["Gravitational couplings", "Subsubsection",
 CellChangeTimes->{{3.809764383214926*^9, 
  3.80976438939883*^9}},ExpressionUUID->"a4223d65-0ba6-4ddb-aefd-\
a1287f4179c2"],

Cell["\<\
These are the beta functions for the purely scalar system. They do not yet \
include the contributions from a fermion. \
\>", "Text",
 CellChangeTimes->{{3.809842049837463*^9, 3.80984207762716*^9}, {
  3.809842199274929*^9, 
  3.8098422099149027`*^9}},ExpressionUUID->"d7a3b88c-fed4-4433-b661-\
08d81521f0b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betag", " ", "=", " ", 
   RowBox[{
    RowBox[{"2", " ", "g"}], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      SuperscriptBox["g", "2"]}], 
     RowBox[{"12", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15"}], "+", 
        RowBox[{"2", " ", "\[Eta]h"}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "\[Eta]h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}]}], "-", 
        RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], 
     RowBox[{"18", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Eta]h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"8", " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{"\[Eta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2", "+", 
           RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "-", 
        RowBox[{"24", " ", "\[Lambda]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", "m2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m2", "2"]}], "+", 
           RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"7", " ", "m2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m2", "2"]}], "+", 
           RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"36", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.809765264606248*^9, 3.809765266920891*^9}, 
   3.809765322578809*^9, {3.8098417536739264`*^9, 
   3.809841754908924*^9}},ExpressionUUID->"c6699fca-8e86-42e3-83f9-\
8f3e1d7c93db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Lambda]", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Lambda]"}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"72", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "g", " ", 
     RowBox[{"(", 
      RowBox[{"162", "-", 
       RowBox[{"9", " ", "\[Eta]\[Phi]"}], "-", 
       RowBox[{"927", " ", "\[Lambda]"}], "+", 
       RowBox[{"42", " ", "\[Eta]\[Phi]", " ", "\[Lambda]"}], "+", 
       RowBox[{"1272", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"52", " ", "\[Eta]\[Phi]", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"1068", " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"8", " ", "\[Eta]\[Phi]", " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"912", " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"32", " ", "\[Eta]\[Phi]", " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"2", " ", "\[Eta]h", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "+", 
          RowBox[{"231", " ", "\[Lambda]"}], "-", 
          RowBox[{"294", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"80", " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"m2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Eta]\[Phi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[Eta]h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"231", " ", "\[Lambda]"}], "-", 
             RowBox[{"294", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"45", "-", 
             RowBox[{"267", " ", "\[Lambda]"}], "+", 
             RowBox[{"372", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "-", 
             RowBox[{"364", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"336", " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Eta]h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "45"}], "+", 
             RowBox[{"231", " ", "\[Lambda]"}], "-", 
             RowBox[{"294", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"225", " ", "\[Lambda]"}], "+", 
             RowBox[{"320", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "-", 
             RowBox[{"372", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"368", " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"216", " ", "\[Lambda]", " ", "\[Xi]"}], "-", 
       RowBox[{"36", " ", "\[Eta]\[Phi]", " ", "\[Lambda]", " ", "\[Xi]"}], 
       "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
       RowBox[{"192", " ", "\[Eta]\[Phi]", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
       RowBox[{"2016", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "-", 
       RowBox[{"336", " ", "\[Eta]\[Phi]", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]"}], "+", 
       RowBox[{"192", " ", "\[Eta]\[Phi]", " ", 
        SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.809765418671835*^9, 3.8097654223444*^9}, 
   3.8098477626624537`*^9},ExpressionUUID->"f5969ea4-dd32-4e73-8789-\
8e3c1b8b7df1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gravitational couplings with SM matter", "Subsubsection",
 CellChangeTimes->{{3.809843069401594*^9, 
  3.809843074440908*^9}},ExpressionUUID->"26291de6-8d53-4d1a-8b42-\
9b37fa10e09e"],

Cell["\<\
The non-minimally coupled field is taken into account in the original beta \
functions - the Dirac fermion not yet. For the matter contributions we refer \
to 1311.2898.\
\>", "Text",
 CellChangeTimes->{{3.808487426105125*^9, 3.808487439750758*^9}, {
  3.8087201205163507`*^9, 3.808720127292351*^9}, {3.809847656242524*^9, 
  3.8098477017713757`*^9}, {3.81029321916963*^9, 
  3.810293237908003*^9}},ExpressionUUID->"450133c3-c051-48f7-8268-\
f1e2287a4a89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matterContributionsFg", "[", 
   RowBox[{
   "Nw_", ",", " ", "Ns_", ",", " ", "Nv_", ",", " ", "Nnonminimal_"}], "]"}],
   ":=", " ", 
  RowBox[{
   RowBox[{"-", " ", 
    FractionBox[
     RowBox[{"Nw", "-", 
      RowBox[{"4", "Nv"}]}], 
     RowBox[{"6", "\[Pi]"}]]}], "-", 
   FractionBox[
    RowBox[{"Ns", "-", "Nnonminimal"}], 
    RowBox[{"6", "\[Pi]"}]], "-", 
   FractionBox["Nnonminimal", 
    RowBox[{"6", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]2"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"Nnonminimal", " ", "6", "\[Xi]"}], 
    RowBox[{"6", "\[Pi]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]2"}], ")"}], "2"]}]]}]}]], "Input",Expressi\
onUUID->"012a806b-6721-4c1b-b3a6-9a4dc1f36f31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"standardModelRule", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Nw", "\[Rule]", "45"}], ",", 
     RowBox[{"Ns", "\[Rule]", " ", "3"}], ",", 
     RowBox[{"Nv", "\[Rule]", " ", "12"}], ",", 
     RowBox[{"Nnonminimal", "\[Rule]", " ", "0"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.80846645031399*^9, 3.8084664829122467`*^9}, 
   3.808467674095759*^9, {3.808480135972959*^9, 3.8084801530510063`*^9}, {
   3.808480193149427*^9, 3.808480221122398*^9}, {3.808482496297488*^9, 
   3.808482519232555*^9}, {3.8084872804891157`*^9, 
   3.8084872979611797`*^9}},ExpressionUUID->"1ca849de-42ee-4450-b511-\
4e483dde1e13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"beta\[Lambda]SM", "=", 
   RowBox[{
    RowBox[{"beta\[Lambda]", "-", " ", 
     RowBox[{
      FractionBox["g", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{"Nw", "-", 
        FractionBox[
         RowBox[{"Ns", "-", "Nnonminimal"}], "2"], "-", 
        FractionBox["Nnonminimal", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Lambda]2"}], ")"}]}]], "-", "Nv"}], ")"}]}], 
     "-", 
     RowBox[{"g", " ", "\[Lambda]", " ", 
      RowBox[{"matterContributionsFg", "[", 
       RowBox[{
       "Nw", ",", " ", "Ns", ",", " ", "Nv", ",", " ", "Nnonminimal"}], 
       "]"}]}]}], "/.", "standardModelRule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betagSM", "=", 
   RowBox[{
    RowBox[{"betag", "-", 
     RowBox[{
      SuperscriptBox["g", "2"], 
      RowBox[{"matterContributionsFg", "[", 
       RowBox[{
       "Nw", ",", " ", "Ns", ",", " ", "Nv", ",", " ", "Nnonminimal"}], 
       "]"}]}]}], "/.", "standardModelRule"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.809843134882927*^9, 
  3.809843177377987*^9}},ExpressionUUID->"122b8f84-0109-4399-a00b-\
614560d78498"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalars", "Subsubsection",
 CellChangeTimes->{{3.806756855229477*^9, 
  3.8067568559884453`*^9}},ExpressionUUID->"07162b6a-cfee-4209-aff0-\
f3d4a0252c27"],

Cell["\<\
These are the scalar beta functions with one additional Dirac fermion coupled \
via a Yukawa coupling. The Yukawa contributions neglect the contributions \
from the fermion anomalous dimension. For these expressions see below.\
\>", "Text",
 CellChangeTimes->{{3.80984221715167*^9, 3.80984225344197*^9}, {
  3.8098442879281483`*^9, 3.8098443113286467`*^9}, {3.8102932329203043`*^9, 
  3.8102932335614777`*^9}},ExpressionUUID->"efd31b51-6d96-4079-905d-\
984f73eb2dc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"anomalousDimScalar", " ", "=", " ", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "2"], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"12", " ", "g", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m2", "-", 
         RowBox[{"3", " ", "\[Xi]"}]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"192", " ", "m2"}], "+", 
        RowBox[{"\[Eta]h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"32", " ", "m2"}], "-", 
           RowBox[{"48", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"384", " ", "\[Xi]"}]}], ")"}]}], 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]", "+", 
        RowBox[{"192", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "m2"}]}], ")"}], " ", "\[Xi]"}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"8", " ", "m2"}]}], ")"}], " ", "\[Eta]\[Phi]", " ", 
         "\[Xi]"}], "-", 
        RowBox[{"3456", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"432", " ", "\[Eta]\[Phi]", " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
     RowBox[{"48", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806756693663917*^9, 3.806756695959449*^9}, 
   3.806756913788394*^9},ExpressionUUID->"1bb8bb46-ad76-4ad3-9218-\
91992cfa85fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betam2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "m2"}], "+", 
    FractionBox[
     SuperscriptBox["y", "2"], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{"m2", " ", "\[Eta]\[Phi]"}], "+", 
    FractionBox[
     RowBox[{"6", " ", "g", " ", 
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      SuperscriptBox["m2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Lambda]4"}], 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"108", " ", "g", " ", "\[Eta]h", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"36", " ", "g", " ", "\[Eta]\[Phi]", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "m2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
       ")"}]}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
       ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "g", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m2", " ", "\[Eta]h"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "m2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m2", " ", "\[Eta]h"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "g", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m2", " ", "\[Eta]\[Phi]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}]}],
        ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "m2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m2", " ", "\[Eta]\[Phi]"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}]}],
        ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806756719669375*^9, 3.806756721265031*^9}, 
   3.8067569159025583`*^9},ExpressionUUID->"bcd80401-bae6-4537-917a-\
68738823ae31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Lambda]4", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["y", "4"], 
      SuperscriptBox["\[Pi]", "2"]]}], "+", 
    RowBox[{"2", " ", "\[Eta]\[Phi]", " ", "\[Lambda]4"}], "-", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]4"}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]4"}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]4", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}]}],
        ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"10", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", "g", " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
        RowBox[{"30", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}], 
        "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}], "-", 
        RowBox[{"81", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}], 
        "+", 
        RowBox[{"81", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["m2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"210", " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"567", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"756", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "+", 
        RowBox[{"405", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], 
     RowBox[{"35", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["m2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
        RowBox[{"210", " ", 
         SuperscriptBox["m2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}], 
        "+", 
        RowBox[{"567", " ", 
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "-", 
        RowBox[{"756", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "+", 
        RowBox[{"405", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], 
     RowBox[{"105", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.806756740897237*^9, 3.806756743969404*^9}, 
   3.806756919550536*^9},ExpressionUUID->"c6fa29c5-41e5-46ce-b025-\
8af38e287043"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Xi]", " ", "=", " ", 
   RowBox[{
    FractionBox[
     SuperscriptBox["y", "2"], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "m2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"m2", "+", 
        SuperscriptBox["m2", "2"], "-", 
        RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{"\[Eta]\[Phi]", " ", "\[Xi]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Lambda]4", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2", "+", 
        RowBox[{"12", " ", "\[Xi]"}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"12", " ", "\[Xi]"}]}], ")"}]}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"27", " ", "g", " ", "\[Eta]h", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", "m2"}], "+", 
        RowBox[{"16", " ", "\[Xi]"}]}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"9", " ", "g", " ", "\[Eta]\[Phi]", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", "m2"}], "+", 
        RowBox[{"32", " ", "\[Xi]"}]}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m2", " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"6", " ", "\[Lambda]"}], "+", 
           RowBox[{"\[Eta]h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h", "-", 
           RowBox[{"20", " ", "\[Lambda]"}], "+", 
           RowBox[{"2", " ", "\[Eta]h", " ", "\[Lambda]"}]}], ")"}], " ", 
         "\[Xi]"}]}], ")"}]}], 
     RowBox[{"36", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "m2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m2", "2"], "-", 
        RowBox[{"6", " ", "\[Xi]"}], "+", 
        RowBox[{"m2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m2", "3"], " ", "\[Eta]h"}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"6", " ", "m2", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]h", "-", 
           RowBox[{"12", " ", "\[Xi]"}], "+", 
           RowBox[{"6", " ", "\[Eta]h", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m2", "3"], " ", "\[Eta]\[Phi]"}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"6", " ", "m2", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", 
            "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]\[Phi]", "-", 
           RowBox[{"12", " ", "\[Xi]"}], "+", 
           RowBox[{"12", " ", "\[Eta]\[Phi]", " ", "\[Xi]"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m2", "2"], " ", "\[Eta]h"}], "+", 
        RowBox[{"3", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[Eta]h", "-", 
           RowBox[{"18", " ", "\[Xi]"}], "+", 
           RowBox[{"9", " ", "\[Eta]h", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "\[Xi]"}], "+", 
           RowBox[{"\[Eta]h", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"15", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m2", "2"], " ", "\[Eta]\[Phi]"}], "+", 
        RowBox[{"3", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[Eta]\[Phi]", "-", 
           RowBox[{"36", " ", "\[Xi]"}], "+", 
           RowBox[{"18", " ", "\[Eta]\[Phi]", " ", "\[Xi]"}]}], ")"}]}], "+", 
        
        RowBox[{"m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "\[Xi]"}], "+", 
           RowBox[{"\[Eta]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"33", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8067567627411337`*^9, 3.806756765783286*^9}, 
   3.806756922874548*^9},ExpressionUUID->"bb029b1a-a0e4-44bf-93e9-\
62a613544efe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fermions", "Subsubsection",
 CellChangeTimes->{{3.806756864167696*^9, 
  3.806756864774173*^9}},ExpressionUUID->"2ff83d5b-81c8-4bcb-8678-\
f05569a22558"],

Cell["\<\
For the fermionic results please also refer to 1705.02342 and references \
there in.\
\>", "Text",
 CellChangeTimes->{{3.8067568660291567`*^9, 3.806756886067801*^9}, {
  3.80976365969547*^9, 
  3.809763673208536*^9}},ExpressionUUID->"b5348bdf-a590-4900-ad97-\
b10fd5d57d4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"anomalousDimFermion", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", "\[Eta]\[Phi]"}], ")"}]}], 
     RowBox[{"80", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{"g", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"351", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], 
         RowBox[{"560", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"16", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"96", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]"}], ")"}]}], 
        RowBox[{"40", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.806756897899843*^9, 
  3.806756926558017*^9}},ExpressionUUID->"5fca23c5-a4c4-42f3-a66a-\
0fbc14ff1ad9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betay", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["y", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]"}], 
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "m2"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[Eta]\[Phi]", "2"], "+", "\[Eta]\[Psi]"}], ")"}]}], "+", 
    
    RowBox[{"g", " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[Eta]h"}], 
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       RowBox[{
        FractionBox["9", "256"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", "\[Eta]\[Psi]"}], ")"}]}], 
           RowBox[{"21", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["3", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"192", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], 
            RowBox[{"35", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]"}], ")"}]}], 
           RowBox[{"15", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}]}], 
      ")"}]}], "-", 
    FractionBox[
     RowBox[{"g", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
       ")"}]}], 
     RowBox[{"35", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}]}],
        ")"}]}], 
     RowBox[{"105", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]"}], ")"}], " ", "\[Xi]"}]}],
        ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "m2"}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "28"}], " ", "m2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]"}], ")"}]}], "+", 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Psi]"}], ")"}], " ", "\[Xi]"}]}],
        ")"}]}], 
     RowBox[{"140", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m2"}], ")"}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806756817465933*^9, 3.806756820032608*^9}, 
   3.806756928953466*^9},ExpressionUUID->"c14eb08e-519d-4c17-8b0b-\
21aadec84884"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Yukawa Fixed Point", "Subsubsection",
 CellChangeTimes->{{3.809843209432382*^9, 
  3.809843212281146*^9}},ExpressionUUID->"3ca1fb4f-9a7e-419f-b2b8-\
8cdb1202f193"],

Cell["\<\
This is the interacting Yukawa FP reported in the paper. To reproduce just \
uncomment the next cell.\
\>", "Text",
 CellChangeTimes->{{3.8098434710682783`*^9, 
  3.8098434993768797`*^9}},ExpressionUUID->"830e87f9-5e3e-47c7-925a-\
b662dc2aafa7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"betagSM", ",", " ", "beta\[Lambda]SM", ",", " ", 
       RowBox[{"betay", " ", "+", " ", 
        RowBox[{"y", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "anomalousDimScalar"}], " ", "+", " ", 
           "anomalousDimFermion"}], ")"}]}]}], ",", " ", 
       RowBox[{"betam2", "+", 
        RowBox[{"m2", " ", "anomalousDimScalar"}]}], ",", " ", 
       RowBox[{"beta\[Lambda]4", "+", 
        RowBox[{"2", " ", "\[Lambda]4", " ", "anomalousDimScalar"}]}], ",", 
       " ", 
       RowBox[{"beta\[Xi]", " ", "+", " ", 
        RowBox[{"\[Xi]", " ", "anomalousDimScalar"}]}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Eta]h", "\[Rule]", " ", "0"}], ",", " ", 
       RowBox[{"\[Eta]\[Phi]", "\[Rule]", " ", "0"}], ",", " ", 
       RowBox[{"\[Eta]\[Psi]", "\[Rule]", " ", "0"}]}], "}"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", " ", 
        RowBox[{"-", "10"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"g", ",", " ", "7"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"y", ",", " ", "0.4"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"m2", ",", " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]4", ",", " ", "0.2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", " ", "0"}], "}"}]}], "}"}]}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.809843213245193*^9, 3.809843389268016*^9}, {
  3.8098435023155527`*^9, 
  3.809843506946072*^9}},ExpressionUUID->"b28ad664-ac02-42d3-929b-\
edc6345563f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fpInteractingYukawa", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", 
      RowBox[{"-", "9.486193471428942`"}]}], ",", 
     RowBox[{"g", "\[Rule]", "7.2601720404171015`"}], ",", 
     RowBox[{"y", "\[Rule]", "0.3806892932955975`"}], ",", 
     RowBox[{"m2", "\[Rule]", "0.0008599335451786801`"}], ",", 
     RowBox[{"\[Lambda]4", "\[Rule]", "0.13910565581995094`"}], ",", 
     RowBox[{"\[Xi]", "\[Rule]", 
      RowBox[{"-", "0.039999954961843436`"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8098434857530403`*^9, 3.8098435135842943`*^9}, 
   3.8098477119569073`*^9},ExpressionUUID->"3446fd4c-aa8f-4c77-b026-\
564d8d3d0e44"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Portal", "Subsection",
 CellChangeTimes->{{3.8067419606784678`*^9, 3.806741965098867*^9}, {
   3.806808631532481*^9, 3.8068086322491827`*^9}, 
   3.8097635284563217`*^9},ExpressionUUID->"b7360954-6c5f-4645-90fe-\
700d9cb22ee1"],

Cell[TextData[{
 "The betafunctions for the full portal system. In the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "HP"], "\[Rule]", " ", "0"}], TraditionalForm]],
  
  FormatType->"TraditionalForm",ExpressionUUID->
  "1da1f6b5-0819-49c5-9486-ca607f4118c0"],
 " these reduce to the beta functions of two independent Yukawa systems."
}], "Text",
 CellChangeTimes->{{3.809842284759192*^9, 
  3.809842322514935*^9}},ExpressionUUID->"9b93b458-6901-4b5f-88be-\
7fbb6395e628"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betamv2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["mv", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["yv", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]v"}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", "g", " ", 
      SuperscriptBox["mv", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      SuperscriptBox["mv", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
      "\[Lambda]HP"}], 
     RowBox[{"192", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
      "\[Lambda]v4"}], 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"108", " ", "g", " ", "\[Eta]h", " ", 
      SuperscriptBox["\[Xi]v", "2"]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"36", " ", "g", " ", "\[Eta]\[Phi]v", " ", 
      SuperscriptBox["\[Xi]v", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["mv", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "g", " ", "\[Xi]v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["mv", "2"], " ", "\[Eta]h"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", 
      SuperscriptBox["mv", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mv", "2"], " ", "\[Eta]h"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "g", " ", "\[Xi]v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["mv", "2"], " ", "\[Eta]\[Phi]v"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", 
      SuperscriptBox["mv", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mv", "2"], " ", "\[Eta]\[Phi]v"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8068270102416973`*^9, 
  3.8068270217962646`*^9}},ExpressionUUID->"642ddff7-04aa-4de6-9c1f-\
e7200601046b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betamd2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["md", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["yd", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]d"}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", "g", " ", 
      SuperscriptBox["md", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      SuperscriptBox["md", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
      "\[Lambda]d4"}], 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
      "\[Lambda]HP"}], 
     RowBox[{"192", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"108", " ", "g", " ", "\[Eta]h", " ", 
      SuperscriptBox["\[Xi]d", "2"]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"36", " ", "g", " ", "\[Eta]\[Phi]d", " ", 
      SuperscriptBox["\[Xi]d", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["md", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", "g", " ", "\[Xi]d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["md", "2"], " ", "\[Eta]h"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", 
      SuperscriptBox["md", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["md", "2"], " ", "\[Eta]h"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "g", " ", "\[Xi]d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["md", "2"], " ", "\[Eta]\[Phi]d"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", 
      SuperscriptBox["md", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["md", "2"], " ", "\[Eta]\[Phi]d"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806827067969782*^9, 3.806827070758363*^9}, 
   3.806828203196953*^9},ExpressionUUID->"af5031e7-4a6c-4e39-b950-\
694781a220f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Lambda]v4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["yv", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]v"}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]HP", "2"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{"2", " ", "\[Eta]\[Phi]v", " ", "\[Lambda]v4"}], "-", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]v4"}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]v4"}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]v4", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]v4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]v4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], "+", 
        
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], "+", 
        
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", "g", " ", "\[Lambda]v4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], "+", 
        
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]v4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", "\[Xi]v"}],
         "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", 
         SuperscriptBox["mv", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], "-", 
        
        RowBox[{"81", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "3"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["mv", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", "\[Xi]v"}],
         "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}], "-", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "3"]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["mv", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"210", " ", 
         SuperscriptBox["mv", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], "+", 
        
        RowBox[{"567", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}], "-", 
        RowBox[{"756", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "3"]}], "+", 
        RowBox[{"405", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "4"]}]}], ")"}]}], 
     RowBox[{"35", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["mv", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
        RowBox[{"210", " ", 
         SuperscriptBox["mv", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", "\[Xi]v"}],
         "+", 
        RowBox[{"567", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}], "-", 
        RowBox[{"756", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "3"]}], "+", 
        RowBox[{"405", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "4"]}]}], ")"}]}], 
     RowBox[{"105", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.806827120540106*^9, 3.806827130589126*^9}, 
   3.806828205612084*^9},ExpressionUUID->"909eaf4c-feca-430b-9a72-\
c016d1860126"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Lambda]d4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["yd", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]d"}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{"2", " ", "\[Eta]\[Phi]d", " ", "\[Lambda]d4"}], "-", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]d4"}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]d4"}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]d4", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]HP", "2"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]d4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]d4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}], "+", 
        
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}], "+", 
        
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", "g", " ", "\[Lambda]d4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}], "+", 
        
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]d4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", "\[Xi]d"}],
         "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "10"}], " ", 
         SuperscriptBox["md", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}], "-", 
        
        RowBox[{"81", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "3"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["md", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", "\[Xi]d"}],
         "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}], "-", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "3"]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["md", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"210", " ", 
         SuperscriptBox["md", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}], "+", 
        
        RowBox[{"567", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}], "-", 
        RowBox[{"756", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "3"]}], "+", 
        RowBox[{"405", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "4"]}]}], ")"}]}], 
     RowBox[{"35", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"35", " ", 
         SuperscriptBox["md", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
        RowBox[{"210", " ", 
         SuperscriptBox["md", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", "\[Xi]d"}],
         "+", 
        RowBox[{"567", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}], "-", 
        RowBox[{"756", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "3"]}], "+", 
        RowBox[{"405", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "4"]}]}], ")"}]}], 
     RowBox[{"105", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8068271642757053`*^9, 3.806827169387526*^9}, 
   3.806828209594573*^9},ExpressionUUID->"4bcfee7e-bcb4-4007-aff1-\
85f20f13672a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Xi]v", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["yv", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]v"}], ")"}]}], 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", "\[Lambda]HP",
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"], "+", 
        RowBox[{"12", " ", "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"1152", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", 
      SuperscriptBox["mv", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mv", "2"], "+", 
        SuperscriptBox["mv", "4"], "-", 
        RowBox[{"6", " ", "\[Xi]v"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{"\[Eta]\[Phi]v", " ", "\[Xi]v"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", "\[Lambda]v4",
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"], "+", 
        RowBox[{"12", " ", "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"12", " ", "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"27", " ", "g", " ", "\[Eta]h", " ", 
      SuperscriptBox["\[Xi]v", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["mv", "2"]}], "+", 
        RowBox[{"16", " ", "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"9", " ", "g", " ", "\[Eta]\[Phi]v", " ", 
      SuperscriptBox["\[Xi]v", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["mv", "2"]}], "+", 
        RowBox[{"32", " ", "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"6", " ", "\[Lambda]"}], "+", 
           RowBox[{"\[Eta]h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h", "-", 
           RowBox[{"20", " ", "\[Lambda]"}], "+", 
           RowBox[{"2", " ", "\[Eta]h", " ", "\[Lambda]"}]}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"36", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      SuperscriptBox["mv", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mv", "4"], "-", 
        RowBox[{"6", " ", "\[Xi]v"}], "+", 
        RowBox[{
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[Xi]v"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mv", "6"], " ", "\[Eta]h"}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["mv", "2"], " ", "\[Xi]v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]h", "-", 
           RowBox[{"12", " ", "\[Xi]v"}], "+", 
           RowBox[{"6", " ", "\[Eta]h", " ", "\[Xi]v"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mv", "6"], " ", "\[Eta]\[Phi]v"}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["mv", "2"], " ", "\[Xi]v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
            "\[Xi]v"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]\[Phi]v", "-", 
           RowBox[{"12", " ", "\[Xi]v"}], "+", 
           RowBox[{"12", " ", "\[Eta]\[Phi]v", " ", "\[Xi]v"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "\[Xi]v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["mv", "4"], " ", "\[Eta]h"}], "+", 
        RowBox[{"3", " ", "\[Xi]v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[Eta]h", "-", 
           RowBox[{"18", " ", "\[Xi]v"}], "+", 
           RowBox[{"9", " ", "\[Eta]h", " ", "\[Xi]v"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "\[Xi]v"}], "+", 
           RowBox[{"\[Eta]h", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"15", " ", "\[Xi]v"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "\[Xi]v", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["mv", "4"], " ", "\[Eta]\[Phi]v"}], "+", 
        RowBox[{"3", " ", "\[Xi]v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[Eta]\[Phi]v", "-", 
           RowBox[{"36", " ", "\[Xi]v"}], "+", 
           RowBox[{"18", " ", "\[Eta]\[Phi]v", " ", "\[Xi]v"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "\[Xi]v"}], "+", 
           RowBox[{"\[Eta]\[Phi]v", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"33", " ", "\[Xi]v"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806827203183941*^9, 3.806827206369664*^9}, 
   3.8068282131215677`*^9, {3.809844322437153*^9, 3.809844327641576*^9}, 
   3.809844387340274*^9},ExpressionUUID->"f0478e33-8c1f-4a35-9c95-\
5c252c46c647"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Xi]d", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["yd", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]d"}], ")"}]}], 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"g", " ", 
      SuperscriptBox["md", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["md", "2"], "+", 
        SuperscriptBox["md", "4"], "-", 
        RowBox[{"6", " ", "\[Xi]d"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{"\[Eta]\[Phi]d", " ", "\[Xi]d"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", "\[Lambda]d4",
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"], "+", 
        RowBox[{"12", " ", "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
        RowBox[{"12", " ", "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"27", " ", "g", " ", "\[Eta]h", " ", 
      SuperscriptBox["\[Xi]d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["md", "2"]}], "+", 
        RowBox[{"16", " ", "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"9", " ", "g", " ", "\[Eta]\[Phi]d", " ", 
      SuperscriptBox["\[Xi]d", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["md", "2"]}], "+", 
        RowBox[{"32", " ", "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"6", " ", "\[Lambda]"}], "+", 
           RowBox[{"\[Eta]h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h", "-", 
           RowBox[{"20", " ", "\[Lambda]"}], "+", 
           RowBox[{"2", " ", "\[Eta]h", " ", "\[Lambda]"}]}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"36", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      SuperscriptBox["md", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["md", "4"], "-", 
        RowBox[{"6", " ", "\[Xi]d"}], "+", 
        RowBox[{
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[Xi]d"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["md", "6"], " ", "\[Eta]h"}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]h", "-", 
           RowBox[{"12", " ", "\[Xi]d"}], "+", 
           RowBox[{"6", " ", "\[Eta]h", " ", "\[Xi]d"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["md", "6"], " ", "\[Eta]\[Phi]d"}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
            "\[Xi]d"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Eta]\[Phi]d", "-", 
           RowBox[{"12", " ", "\[Xi]d"}], "+", 
           RowBox[{"12", " ", "\[Eta]\[Phi]d", " ", "\[Xi]d"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "\[Xi]d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["md", "4"], " ", "\[Eta]h"}], "+", 
        RowBox[{"3", " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[Eta]h", "-", 
           RowBox[{"18", " ", "\[Xi]d"}], "+", 
           RowBox[{"9", " ", "\[Eta]h", " ", "\[Xi]d"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "\[Xi]d"}], "+", 
           RowBox[{"\[Eta]h", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"15", " ", "\[Xi]d"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "\[Xi]d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["md", "4"], " ", "\[Eta]\[Phi]d"}], "+", 
        RowBox[{"3", " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[Eta]\[Phi]d", "-", 
           RowBox[{"36", " ", "\[Xi]d"}], "+", 
           RowBox[{"18", " ", "\[Eta]\[Phi]d", " ", "\[Xi]d"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "\[Xi]d"}], "+", 
           RowBox[{"\[Eta]\[Phi]d", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"33", " ", "\[Xi]d"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", "\[Lambda]HP",
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"], "+", 
        RowBox[{"12", " ", "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"1152", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806827244388175*^9, 3.806827248053259*^9}, 
   3.806828217230056*^9, {3.8098443254080257`*^9, 3.809844332296966*^9}, 
   3.8098443897563334`*^9},ExpressionUUID->"b5373f70-ccbc-49ec-abc4-\
439594737589"],

Cell[BoxData[
 RowBox[{
  RowBox[{"beta\[Lambda]HP", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Eta]\[Phi]d", "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
     "\[Lambda]HP"}], "-", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]HP"}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", "g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}], " ", "\[Lambda]HP"}], 
     RowBox[{"12", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", "\[Lambda]d4",
       " ", "\[Lambda]HP"}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]HP", "2"]}], 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]HP", "2"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", "\[Lambda]HP",
       " ", "\[Lambda]v4"}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}], "+", 
        
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", "\[Xi]d"}],
         "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], "+", 
        
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", "\[Xi]v"}],
         "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "3"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["md", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
          ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            SuperscriptBox["md", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}],
           ")"}], " ", "\[Xi]v"}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["md", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}],
           ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["mv", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["md", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
            "\[Xi]d"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            SuperscriptBox["md", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
            "\[Xi]d"}]}], ")"}], " ", "\[Xi]v"}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["md", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
            "\[Xi]d"}]}], ")"}], " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}],
           ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"4", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}],
           ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         SuperscriptBox["\[Xi]d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}],
           ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}],
           ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}],
           ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         SuperscriptBox["\[Xi]d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
            "\[Xi]v"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
            "\[Xi]v"}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
            "\[Xi]v"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"35", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "3"]}]], 
     RowBox[{"256", " ", 
      SuperscriptBox["g", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         SuperscriptBox["\[Xi]d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["mv", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], 
           "+", 
           RowBox[{"30", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", "\[Eta]h"}], ")"}], " ", 
            SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["mv", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", "\[Eta]h"}], ")"}], " ", 
            SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            SuperscriptBox["mv", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}], 
           "+", 
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10"}], "+", "\[Eta]h"}], ")"}], " ", 
            SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"15", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], 
     RowBox[{"4", " ", "g", " ", "\[Lambda]HP", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["md", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
            "\[Xi]v"}]}], ")"}]}], "-", 
        RowBox[{"3", " ", "\[Xi]d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["mv", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", "\[Eta]\[Phi]d", "+", 
              "\[Eta]\[Phi]v"}], ")"}], " ", "\[Xi]v"}], "+", 
           RowBox[{
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "80"}], "+", 
              RowBox[{"5", " ", "\[Eta]\[Phi]d"}], "+", 
              RowBox[{"5", " ", "\[Eta]\[Phi]v"}], "+", 
              RowBox[{"90", " ", "\[Xi]v"}], "-", 
              RowBox[{"9", " ", "\[Eta]\[Phi]v", " ", "\[Xi]v"}]}], ")"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            SuperscriptBox["mv", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"80", "-", 
              RowBox[{"5", " ", "\[Eta]\[Phi]d"}], "-", 
              RowBox[{"5", " ", "\[Eta]\[Phi]v"}], "-", 
              RowBox[{"90", " ", "\[Xi]d"}], "+", 
              RowBox[{"9", " ", "\[Eta]\[Phi]d", " ", "\[Xi]d"}]}], ")"}], 
            " ", "\[Xi]v"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["mv", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Eta]\[Phi]d", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "\[Xi]d"}]}], ")"}]}], "-", 
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]d", "+", "\[Xi]v"}], ")"}]}], 
              "+", 
              RowBox[{"\[Eta]\[Phi]v", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "\[Xi]v"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"105", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "128", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["mv", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox["md", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["md", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
           "\[Xi]d"}], "+", 
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
           SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], "+", 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["md", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "+", 
          RowBox[{"30", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "28"}], "+", "\[Eta]\[Phi]d", "+", 
             "\[Eta]\[Phi]v"}], ")"}], " ", 
           SuperscriptBox["\[Xi]d", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["md", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", "\[Eta]\[Phi]d", "+", "\[Eta]\[Phi]v", 
             "+", 
             RowBox[{"48", " ", "\[Xi]d"}], "-", 
             RowBox[{"4", " ", "\[Eta]\[Phi]d", " ", "\[Xi]d"}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Eta]\[Phi]d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"15", " ", "\[Xi]d"}]}], ")"}]}], "-", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "\[Eta]\[Phi]v", "+", 
                RowBox[{"15", " ", "\[Xi]d"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["\[Xi]v", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["mv", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10"}], " ", 
           SuperscriptBox["md", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Xi]d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", "\[Eta]\[Phi]d", "+", "\[Eta]\[Phi]v", 
             "+", 
             RowBox[{"48", " ", "\[Xi]v"}], "-", 
             RowBox[{"4", " ", "\[Eta]\[Phi]v", " ", "\[Xi]v"}]}], ")"}]}], 
          "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["md", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", "\[Eta]\[Phi]v", "-", 
             RowBox[{"24", " ", "\[Xi]d"}], "+", 
             RowBox[{"\[Eta]\[Phi]d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "\[Xi]d"}]}], ")"}]}], "-", 
             RowBox[{"24", " ", "\[Xi]v"}], "+", 
             RowBox[{"3", " ", "\[Eta]\[Phi]v", " ", "\[Xi]v"}]}], ")"}]}], 
          "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
           RowBox[{"(", 
            RowBox[{"160", "-", 
             RowBox[{"10", " ", "\[Eta]\[Phi]d"}], "-", 
             RowBox[{"10", " ", "\[Eta]\[Phi]v"}], "-", 
             RowBox[{"90", " ", "\[Xi]d"}], "+", 
             RowBox[{"9", " ", "\[Eta]\[Phi]d", " ", "\[Xi]d"}], "-", 
             RowBox[{"360", " ", "\[Xi]v"}], "+", 
             RowBox[{"36", " ", "\[Eta]\[Phi]v", " ", "\[Xi]v"}]}], ")"}]}]}],
          ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["mv", "2"], " ", "\[Xi]v", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "70"}], " ", 
           SuperscriptBox["md", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["md", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"160", "-", 
             RowBox[{"10", " ", "\[Eta]\[Phi]v"}], "-", 
             RowBox[{"360", " ", "\[Xi]d"}], "+", 
             RowBox[{"2", " ", "\[Eta]\[Phi]d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"18", " ", "\[Xi]d"}]}], ")"}]}], "-", 
             RowBox[{"90", " ", "\[Xi]v"}], "+", 
             RowBox[{"9", " ", "\[Eta]\[Phi]v", " ", "\[Xi]v"}]}], ")"}]}], 
          "-", 
          RowBox[{"252", " ", 
           SuperscriptBox["md", "2"], " ", "\[Xi]d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Eta]\[Phi]d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]d"}], ")"}]}], "+", 
             RowBox[{"\[Eta]\[Phi]v", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]v"}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", "\[Xi]d"}], "+", 
                RowBox[{"3", " ", "\[Xi]v"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Xi]d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Eta]\[Phi]v", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"15", " ", "\[Xi]v"}]}], ")"}]}], "-", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "\[Eta]\[Phi]d", "+", 
                RowBox[{"15", " ", "\[Xi]v"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8068272927081547`*^9, 3.806827296940309*^9}, 
   3.8068282229290533`*^9},ExpressionUUID->"4e9322b5-5c51-4661-9a8a-\
90726c5aedcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betayv", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["yv", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]v"}], 
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["mv", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"yv", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[Eta]\[Phi]v", "2"], "+", "\[Eta]\[Psi]v"}], ")"}]}], 
    "+", 
    RowBox[{"g", " ", "yv", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[Eta]h"}], 
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       RowBox[{
        FractionBox["9", "256"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", "\[Eta]\[Psi]v"}], ")"}]}], 
           RowBox[{"21", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["3", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"192", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], 
            RowBox[{"35", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]v"}], ")"}]}], 
           RowBox[{"15", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}]}], 
      ")"}]}], "-", 
    FractionBox[
     RowBox[{"g", " ", "yv", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{"35", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "yv", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]v"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "yv", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"105", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "yv", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]v"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v"}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "yv", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "28"}], " ", 
         SuperscriptBox["mv", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]v"}], ")"}]}], "+", 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Psi]v"}], ")"}], " ", 
         "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"140", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.80682752910858*^9, 3.806827530624206*^9}, 
   3.806828227743627*^9},ExpressionUUID->"58bffd57-e376-49b0-b69e-\
4757f5b14302"],

Cell[BoxData[
 RowBox[{
  RowBox[{"betayd", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["yd", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["md", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]d"}], 
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["md", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"yd", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[Eta]\[Phi]d", "2"], "+", "\[Eta]\[Psi]d"}], ")"}]}], 
    "+", 
    RowBox[{"g", " ", "yd", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "6"}], "+", "\[Eta]h"}], 
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       RowBox[{
        FractionBox["9", "256"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}]}], 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", "\[Eta]\[Psi]d"}], ")"}]}], 
           RowBox[{"21", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["3", "16"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"192", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], 
            RowBox[{"35", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]d"}], ")"}]}], 
           RowBox[{"15", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}]}], 
      ")"}]}], "-", 
    FractionBox[
     RowBox[{"g", " ", "yd", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{"35", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "yd", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]h"}], ")"}], " ", "\[Xi]d"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "yd", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"105", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", "yd", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Phi]d"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d"}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"g", " ", "yd", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "28"}], " ", 
         SuperscriptBox["md", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]d"}], ")"}]}], "+", 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Eta]\[Psi]d"}], ")"}], " ", 
         "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"140", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8068275581966267`*^9, 3.806827559609565*^9}, 
   3.806828235483429*^9},ExpressionUUID->"07484126-7255-4a4f-89d7-\
7d046a17bef8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"anomalousDim\[Phi]v", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["yv", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Eta]\[Psi]v"}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"12", " ", "g", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mv", "2"], "-", 
         RowBox[{"3", " ", "\[Xi]v"}]}], ")"}], "2"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["mv", "2"]}], "+", 
        RowBox[{"\[Eta]h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["mv", "2"]}], "-", 
           RowBox[{"48", " ", "\[Xi]v"}]}], ")"}]}], "+", 
        RowBox[{"384", " ", "\[Xi]v"}]}], ")"}]}], 
     RowBox[{"16", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["mv", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]v", "+", 
        RowBox[{"192", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["mv", "2"]}]}], ")"}], " ", "\[Xi]v"}], "-", 
        RowBox[{"24", " ", "\[Eta]\[Phi]v", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["mv", "2"]}]}], ")"}], " ", "\[Xi]v"}], "-", 
        RowBox[{"3456", " ", 
         SuperscriptBox["\[Xi]v", "2"]}], "+", 
        RowBox[{"432", " ", "\[Eta]\[Phi]v", " ", 
         SuperscriptBox["\[Xi]v", "2"]}]}], ")"}]}], 
     RowBox[{"48", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"anomalousDim\[Phi]d", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["yd", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", "\[Eta]\[Psi]d"}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"12", " ", "g", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["md", "2"], "-", 
         RowBox[{"3", " ", "\[Xi]d"}]}], ")"}], "2"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["md", "2"]}], "+", 
        RowBox[{"\[Eta]h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["md", "2"]}], "-", 
           RowBox[{"48", " ", "\[Xi]d"}]}], ")"}]}], "+", 
        RowBox[{"384", " ", "\[Xi]d"}]}], ")"}]}], 
     RowBox[{"16", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["md", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "\[Eta]\[Phi]d", "+", 
        RowBox[{"192", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["md", "2"]}]}], ")"}], " ", "\[Xi]d"}], "-", 
        RowBox[{"24", " ", "\[Eta]\[Phi]d", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["md", "2"]}]}], ")"}], " ", "\[Xi]d"}], "-", 
        RowBox[{"3456", " ", 
         SuperscriptBox["\[Xi]d", "2"]}], "+", 
        RowBox[{"432", " ", "\[Eta]\[Phi]d", " ", 
         SuperscriptBox["\[Xi]d", "2"]}]}], ")"}]}], 
     RowBox[{"48", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806827704476337*^9, 3.806827829494946*^9}, 
   3.806828232971219*^9},ExpressionUUID->"61cf7933-be10-4fe6-988b-\
d370a6f7b365"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"anomalousDim\[Psi]v", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["yv", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", "\[Eta]\[Phi]v"}], ")"}]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["\[Pi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["mv", "2"]}], ")"}], "2"]}]], "+", 
    RowBox[{"g", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"351", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], 
         RowBox[{"560", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"16", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"96", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]v"}], ")"}]}], 
        RowBox[{"40", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"anomalousDim\[Psi]d", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["yd", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", "\[Eta]\[Phi]d"}], ")"}]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["\[Pi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["md", "2"]}], ")"}], "2"]}]], "+", 
    RowBox[{"g", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"351", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", "\[Eta]h"}], ")"}]}], 
         RowBox[{"560", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"16", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]h"}], ")"}]}], 
        RowBox[{"96", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]d"}], ")"}]}], 
        RowBox[{"40", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.806827633975513*^9, 3.80682767533838*^9}, 
   3.80984390759517*^9},ExpressionUUID->"5ae4bd32-8d04-4cfc-a659-\
2fa162535e2b"],

Cell[CellGroupData[{

Cell["Portal Fixed Point", "Subsubsection",
 CellChangeTimes->{{3.8098434401128597`*^9, 
  3.809843442848441*^9}},ExpressionUUID->"fb65e149-e096-4b84-9605-\
32306ba7671a"],

Cell["\<\
The interacting portal fixed point at canonical values for the gravitational \
couplings.\
\>", "Text",
 CellChangeTimes->{{3.809843527561688*^9, 
  3.809843540152252*^9}},ExpressionUUID->"ecc0c532-c3fb-4f13-ac3d-\
539de14c32e7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"betayv", " ", "+", " ", 
           RowBox[{"yv", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "anomalousDim\[Phi]v"}], " ", "+", " ", 
              "anomalousDim\[Psi]v"}], ")"}]}]}], ",", 
          RowBox[{"betayd", " ", "+", " ", 
           RowBox[{"yd", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "anomalousDim\[Phi]d"}], " ", "+", " ", 
              "anomalousDim\[Psi]d"}], ")"}]}]}], ",", " ", 
          "\[IndentingNewLine]", 
          RowBox[{"betamv2", "+", 
           RowBox[{"mv2", " ", "anomalousDim\[Phi]v"}]}], ",", 
          RowBox[{"betamd2", "+", 
           RowBox[{"md2", " ", "anomalousDim\[Phi]d"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"beta\[Lambda]v4", "+", 
           RowBox[{"2", " ", "\[Lambda]v4", " ", "anomalousDim\[Phi]v"}]}], 
          ",", 
          RowBox[{"beta\[Lambda]d4", "+", 
           RowBox[{"2", " ", "\[Lambda]d4", " ", "anomalousDim\[Phi]d"}]}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"beta\[Xi]v", " ", "+", " ", 
           RowBox[{"\[Xi]v", " ", "anomalousDim\[Phi]v"}]}], ",", 
          RowBox[{"beta\[Xi]d", " ", "+", " ", 
           RowBox[{"\[Xi]d", " ", "anomalousDim\[Phi]d"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"beta\[Lambda]HP", " ", "+", " ", 
           RowBox[{"\[Lambda]HP", " ", 
            RowBox[{"(", 
             RowBox[{
             "anomalousDim\[Phi]v", " ", "+", " ", "anomalousDim\[Phi]d"}], 
             ")"}]}]}]}], "\[IndentingNewLine]", "}"}], "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["mv", "n_"], "\[RuleDelayed]", " ", 
           SuperscriptBox["mv2", 
            RowBox[{"n", "/", "2"}]]}], ",", 
          RowBox[{
           SuperscriptBox["md", "n_"], "\[RuleDelayed]", " ", 
           SuperscriptBox["md2", 
            RowBox[{"n", "/", "2"}]]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Eta]h", "\[Rule]", " ", "0"}], ",", " ", 
         RowBox[{"\[Eta]\[Phi]v", "\[Rule]", " ", "0"}], ",", " ", 
         RowBox[{"\[Eta]\[Psi]v", "\[Rule]", " ", "0"}], ",", " ", 
         RowBox[{"\[Eta]\[Phi]d", "\[Rule]", " ", "0"}], ",", " ", 
         RowBox[{"\[Eta]\[Psi]d", "\[Rule]", " ", "0"}]}], "}"}]}], " ", "/.",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Lambda]", "\[Rule]", " ", 
         RowBox[{"-", "6"}]}], ",", " ", 
        RowBox[{"g", "\[Rule]", " ", "4"}]}], "}"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"yv", ",", " ", "0.3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"yd", ",", " ", "0.3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mv2", ",", " ", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"md2", ",", " ", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]v4", ",", " ", "0."}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]d4", ",", " ", "0."}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]v", ",", " ", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]d", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]HP", ",", " ", "0."}], "}"}]}], "}"}]}], "]"}], 
   ";"}], "*)"}]], "Input",
 CellChangeTimes->{
  3.809843464362091*^9, {3.809843547164721*^9, 3.8098438562258053`*^9}, {
   3.809843921116118*^9, 3.8098439231386633`*^9}, {3.8098440348926077`*^9, 
   3.8098440399959707`*^9}, {3.80984447653141*^9, 3.809844480831637*^9}, 
   3.8098445872021027`*^9, {3.809844983426125*^9, 3.809845014455839*^9}, {
   3.809845144596087*^9, 3.80984515801995*^9}, 3.8098451930343647`*^9, {
   3.80984752179056*^9, 3.809847618317986*^9}, {3.809847721294767*^9, 
   3.8098477263560343`*^9}},ExpressionUUID->"0c8280c2-9cad-4deb-9891-\
37f8b9ff48b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fpInteractingPortal", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"yv", "\[Rule]", "0.3567728867456651`"}], ",", 
     RowBox[{"yd", "\[Rule]", "0.356772886745665`"}], ",", 
     RowBox[{"mv2", "\[Rule]", "0.0015677182414537336`"}], ",", 
     RowBox[{"md2", "\[Rule]", "0.001567718241453733`"}], ",", 
     RowBox[{"\[Lambda]v4", "\[Rule]", "0.050125692120802756`"}], ",", 
     RowBox[{"\[Lambda]d4", "\[Rule]", "0.0501256921208027`"}], ",", 
     RowBox[{"\[Xi]v", "\[Rule]", 
      RowBox[{"-", "0.023652226641088042`"}]}], ",", 
     RowBox[{"\[Xi]d", "\[Rule]", 
      RowBox[{"-", "0.02365222664108803`"}]}], ",", 
     RowBox[{"\[Lambda]HP", "\[Rule]", 
      RowBox[{"-", "0.011692832330401567`"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.809847732531259*^9, 
  3.809847739963251*^9}},ExpressionUUID->"d3244e56-d241-44f3-a44d-\
782050fc9a7d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1262, 1043},
WindowMargins->{{78, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 360, 9, 54, "Subsection",ExpressionUUID->"04e81404-8781-4471-8623-f3719d4dce69"],
Cell[943, 33, 2733, 73, 149, "Input",ExpressionUUID->"58c36b16-8e24-4c50-b557-35a1b4f914b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3713, 111, 187, 3, 54, "Subsection",ExpressionUUID->"954e56ab-b3bc-40f0-a9e2-99aef99c2410"],
Cell[CellGroupData[{
Cell[3925, 118, 173, 3, 45, "Subsubsection",ExpressionUUID->"a4223d65-0ba6-4ddb-aefd-a1287f4179c2"],
Cell[4101, 123, 319, 7, 35, "Text",ExpressionUUID->"d7a3b88c-fed4-4433-b661-08d81521f0b6"],
Cell[4423, 132, 2658, 78, 105, "Input",ExpressionUUID->"c6699fca-8e86-42e3-83f9-8f3e1d7c93db"],
Cell[7084, 212, 5096, 126, 168, "Input",ExpressionUUID->"f5969ea4-dd32-4e73-8789-8e3c1b8b7df1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12217, 343, 189, 3, 45, "Subsubsection",ExpressionUUID->"26291de6-8d53-4d1a-8b42-9b37fa10e09e"],
Cell[12409, 348, 466, 9, 35, "Text",ExpressionUUID->"450133c3-c051-48f7-8268-f1e2287a4a89"],
Cell[12878, 359, 804, 25, 52, "Input",ExpressionUUID->"012a806b-6721-4c1b-b3a6-9a4dc1f36f31"],
Cell[13685, 386, 674, 15, 30, "Input",ExpressionUUID->"1ca849de-42ee-4450-b511-4e483dde1e13"],
Cell[14362, 403, 1185, 34, 73, "Input",ExpressionUUID->"122b8f84-0109-4399-a00b-614560d78498"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15584, 442, 160, 3, 45, "Subsubsection",ExpressionUUID->"07162b6a-cfee-4209-aff0-f3d4a0252c27"],
Cell[15747, 447, 477, 8, 58, "Text",ExpressionUUID->"efd31b51-6d96-4079-905d-984f73eb2dc7"],
Cell[16227, 457, 2343, 69, 105, "Input",ExpressionUUID->"1bb8bb46-ad76-4ad3-9218-91992cfa85fb"],
Cell[18573, 528, 5742, 179, 145, "Input",ExpressionUUID->"bcd80401-bae6-4537-917a-68738823ae31"],
Cell[24318, 709, 11268, 336, 360, "Input",ExpressionUUID->"c6fa29c5-41e5-46ce-b025-8af38e287043"],
Cell[35589, 1047, 8842, 262, 260, "Input",ExpressionUUID->"bb029b1a-a0e4-44bf-93e9-62a613544efe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44468, 1314, 159, 3, 45, "Subsubsection",ExpressionUUID->"2ff83d5b-81c8-4bcb-8678-f05569a22558"],
Cell[44630, 1319, 284, 7, 35, "Text",ExpressionUUID->"b5348bdf-a590-4900-ad97-b10fd5d57d4e"],
Cell[44917, 1328, 1991, 61, 54, "Input",ExpressionUUID->"5fca23c5-a4c4-42f3-a66a-0fbc14ff1ad9"],
Cell[46911, 1391, 6787, 209, 144, "Input",ExpressionUUID->"c14eb08e-519d-4c17-8b0b-21aadec84884"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53735, 1605, 169, 3, 45, "Subsubsection",ExpressionUUID->"3ca1fb4f-9a7e-419f-b2b8-8cdb1202f193"],
Cell[53907, 1610, 255, 6, 35, "Text",ExpressionUUID->"830e87f9-5e3e-47c7-925a-b662dc2aafa7"],
Cell[54165, 1618, 1736, 45, 82, "Input",ExpressionUUID->"b28ad664-ac02-42d3-929b-edc6345563f9"],
Cell[55904, 1665, 710, 15, 52, "Input",ExpressionUUID->"3446fd4c-aa8f-4c77-b026-564d8d3d0e44"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56663, 1686, 233, 4, 54, "Subsection",ExpressionUUID->"b7360954-6c5f-4645-90fe-700d9cb22ee1"],
Cell[56899, 1692, 503, 13, 35, "Text",ExpressionUUID->"9b93b458-6901-4b5f-88be-7fbb6395e628"],
Cell[57405, 1707, 6790, 215, 166, "Input",ExpressionUUID->"642ddff7-04aa-4de6-9c1f-e7200601046b"],
Cell[64198, 1924, 6809, 215, 166, "Input",ExpressionUUID->"af5031e7-4a6c-4e39-b950-694781a220f2"],
Cell[71010, 2141, 12438, 376, 389, "Input",ExpressionUUID->"909eaf4c-feca-430b-9a72-c016d1860126"],
Cell[83451, 2519, 12440, 376, 389, "Input",ExpressionUUID->"4bcfee7e-bcb4-4007-aff1-85f20f13672a"],
Cell[95894, 2897, 10276, 307, 279, "Input",ExpressionUUID->"f0478e33-8c1f-4a35-9c95-5c252c46c647"],
Cell[106173, 3206, 10278, 307, 334, "Input",ExpressionUUID->"b5373f70-ccbc-49ec-abc4-439594737589"],
Cell[116454, 3515, 34141, 990, 1027, "Input",ExpressionUUID->"4e9322b5-5c51-4661-9a8a-90726c5aedcb"],
Cell[150598, 4507, 7193, 221, 214, "Input",ExpressionUUID->"58bffd57-e376-49b0-b69e-4757f5b14302"],
Cell[157794, 4730, 7196, 221, 214, "Input",ExpressionUUID->"07484126-7255-4a4f-89d7-7d046a17bef8"],
Cell[164993, 4953, 5249, 156, 224, "Input",ExpressionUUID->"61cf7933-be10-4fe6-988b-d370a6f7b365"],
Cell[170245, 5111, 3938, 121, 109, "Input",ExpressionUUID->"5ae4bd32-8d04-4cfc-a659-2fa162535e2b"],
Cell[CellGroupData[{
Cell[174208, 5236, 171, 3, 45, "Subsubsection",ExpressionUUID->"fb65e149-e096-4b84-9605-32306ba7671a"],
Cell[174382, 5241, 239, 6, 35, "Text",ExpressionUUID->"ecc0c532-c3fb-4f13-ac3d-539de14c32e7"],
Cell[174624, 5249, 4150, 99, 190, "Input",ExpressionUUID->"0c8280c2-9cad-4deb-9891-37f8b9ff48b6"],
Cell[178777, 5350, 913, 19, 52, "Input",ExpressionUUID->"d3244e56-d241-44f3-a44d-782050fc9a7d"]
}, Open  ]]
}, Open  ]]
}
]
*)


